Fairness Uncertainty Quantification: How certain are you that the model is fair?

Fairness-aware machine learning has garnered significant attention in recent years because of extensive use of machine learning in sensitive applications like judiciary systems. Various heuristics, and optimization frameworks have been proposed to enforce fairness in classification \cite{del2020review} where the later approaches either provides empirical results or provides fairness guarantee for the exact minimizer of the objective function \cite{celis2019classification}. In modern machine learning, Stochastic Gradient Descent (SGD) type algorithms are almost always used as training algorithms implying that the learned model, and consequently, its fairness properties are random. Hence, especially for crucial applications, it is imperative to construct Confidence Interval (CI) for the fairness of the learned model. In this work we provide CI for test unfairness when a group-fairness-aware, specifically, Disparate Impact (DI), and Disparate Mistreatment (DM) aware linear binary classifier is trained using online SGD-type algorithms. We show that asymptotically a Central Limit Theorem holds for the estimated model parameter of both DI and DM-aware models. We provide online multiplier bootstrap method to estimate the asymptotic covariance to construct online CI. To do so, we extend the known theoretical guarantees shown on the consistency of the online bootstrap method for unconstrained SGD to constrained optimization which could be of independent interest. We illustrate our results on synthetic and real datasets.

==> Uncertainty Quantification of Fairness-aware Models_arxiv/sqr_fair_dual_adult.R <==
library("pracma")
library("reshape2")
library("mvtnorm")
library("Rlab")
library("gtools")
library("latex2exp")
library("tidyverse") 
library("dplyr")
library("Amelia")
n_train=1000
n_test=2000
n_con=2000
n_sigmacalc=2000
n_tot=n_train+n_test
d=13
reg=0.000001
dataname="adult"
source("square_fair_dual_functions.R")
library("mvtnorm")
library("Rlab")
library("gtools")
source("logic_fair_dual_functions.R")
if(dataname=="adult"){
  adult=read.table("adult.data",header=F)
  ###############################################################
  adult_clean=clean_adult(adult)
  larger_class=as.numeric(names(table(adult_clean[,15]))[which.max(table(adult_clean[,15]))])
  class1=sample(which(adult_clean[,15]==1),table(adult_clean[,15])[as.character(-larger_class)])
  adult_bal=adult_clean[c(class1,which(adult_clean[,15]==-1)),]
}
################################################################
################## Data generation #############################

data_con=get_train_test(dataname,adult_bal,n_train=0,n_test=0,n_con)$con
x_con=data_con[,-which(colnames(data_con) %in% c("sex","income"))]
y_con=oneHotEncode(data_con[,"income"])
z_con=data_con[,"sex"]

#zc=z_train-mean(z_train)
#A=zc*x_train
#a=t(rep(1,n_train)%*%A)/n_train
####################################################################
fair_tol=0.00001
maxit=n_train
maxitsub=10
sim=1
train_loss_mat=train_acc_mat=train_fair_mat=matrix(0,maxit,sim)
test_loss_mat=test_acc_mat=test_fair_mat=matrix(0,maxit,sim)
last_theta=matrix(0,sim,2*d)
avg_theta=matrix(0,sim,2*d)
n_boot=n_con
#subset=sample(1:n_train,n_boot)
temp=get_train_test(dataname,adult_bal,n_train=0,n_test,n_con)$test
x_test=temp[,-which(colnames(temp) %in% c("sex","income"))]
y_test=oneHotEncode(temp[,"income"])
z_test=temp[,"sex"]

t1=proc.time()
for(i in 1:sim){
  
  temp=get_train_test(dataname,adult_bal,n_train,n_test=0,n_con)$train
  x_train=temp[,-which(colnames(temp) %in% c("sex","income"))]
  y_train=oneHotEncode(temp[,"income"])
  z_train=temp[,"sex"]
  
  
  
  if(i%%20==0){print(i)}
  zc=z_con-mean(z_con)
  A=zc*x_con
  a=t(rep(1,n_con)%*%A)/n_con
  set.seed(39089)
  theta=matrix(rnorm(d*2,0.2,1),d,2)#theta0#rbind(c(-0.13,0.05),c(0.06,-0.09))#matrix(0.2,d,2)#matrix(rnorm(d*2,0,0.5),d,2)
  set.seed(NULL)
  train_loss=train_acc=train_fair=rep(0,maxit)
  test_loss=test_acc=test_fair=rep(0,maxit)
  theta_track=thetanbar_track=grad_track=matrix(0,maxit,d*2)
  z=1*grad_lossSqr(x_train[1,],y_train[1,],theta,reg)#rnorm(d,0,1)
  dataseq=permute(1:maxit)
  thetanbar=0
  for(t in 1:maxit){
    etat=0.006*max(1,t/800)^(-0.501)
    minibatch=dataseq[t]
    #minibatch=sample(1:n_boot,m)
    x_mini=x_train[minibatch,]
    y_mini=y_train[minibatch,]
    # print(grad_lossSqr(x_mini,y_mini,theta))
    # print(theta)
    # print(z)
    theta=projectionSqr(-z,fair_tol,a)#subprobSqr(theta,z,maxitsub,fair_tol,a)
    z=z+etat*grad_lossSqr(x_mini,y_mini,theta,reg)
    grad_track[t,]=as.vector(grad_lossSqr(x_mini,y_mini,theta,reg))
    # print(grad_lossSqr(x_mini,y_mini,theta))
    # print(theta)
    # print(z)
    thetanbar=(thetanbar*(t-1)+theta)/t
    #temp=theta-etat*grad_lossSqr(x_mini,y_mini,theta)
    #theta=projection(temp,fair_tol,a)
    train_loss[t]=calclossSqr(x_train,y_train,thetanbar,reg)
    test_loss[t]=calclossSqr(x_test,y_test,thetanbar,reg)
    train_acc[t]=calc_accSqr(x_train,y_train,thetanbar)
    test_acc[t]=calc_accSqr(x_test,y_test,thetanbar)
    train_fair[t]=calc_fairSqr(x_train,y_train,z_train,thetanbar)
    test_fair[t]=calc_fairSqr(x_test,y_test,z_test,thetanbar)
    
    theta_track[t,]=as.vector(theta)
    thetanbar_track[t,]=as.vector(thetanbar)
  }
  last_theta[i,]=theta
  avg_theta[i,]=thetanbar
  train_loss_mat[,i]=train_loss
  test_loss_mat[,i]=test_loss
  train_acc_mat[,i]=train_acc
  test_acc_mat[,i]=train_acc
  train_fair_mat[,i]=train_fair
  test_fair_mat[,i]=test_fair
}
print(proc.time()-t1)
out=data.frame(iteration=1:maxit,
               mTrainLoss=rowMeans(train_loss_mat),
               mTestLoss=rowMeans(test_loss_mat),
               mTrainAcc=rowMeans(train_acc_mat),
               mTestAcc=rowMeans(test_acc_mat),
               mTrainUnfair=rowMeans(train_fair_mat),
               mTestUnfair=rowMeans(test_fair_mat))
aprime=rbind(a,-a)
PA=diag(d*2)-(aprime)%*%pinv(t(aprime)%*%(aprime))%*%t(aprime)
temp=get_train_test(dataname,adult_bal,n_train=0,n_test,n_con)$test
x_sigma=temp[,-which(colnames(temp) %in% c("sex","income"))]
y_sigma=oneHotEncode(temp[,"income"])
z_sigma=temp[,"sex"]
Sigma=0
mu=0
for(i in 1:nrow(x_sigma)){
  temp=as.vector(grad_lossSqr(x_sigma[i,],y_sigma[i,],thetastar,reg))
  Sigma=Sigma+temp%*%t(temp)
  mu=mu+temp
}
mu=mu/n_sigmacalc
Sigma=Sigma/nrow(x_sigma)
Sigma=Sigma#-mu%*%t(mu)
hessfthetastar=0
for(h in 1:n_sigmacalc){
  hessfthetastar=hessfthetastar+hess_lossSqr(x_sigma[h,],y_sigma[h,],thetastar,reg)
}
hessfthetastar=hessfthetastar/n_sigmacalc
pahesspa=PA%*%pinv(hessfthetastar)%*%PA
Sigmafinal=pahesspa%*%Sigma%*%pahesspa
thetasample=rmvnorm(100,as.vector(thetastar),Sigmafinal/maxit)
temp=get_train_test(dataname,adult_bal,n_train=0,n_test=4000,n_con)$test
x_sigma1=temp[,-which(colnames(temp) %in% c("sex","income"))]
y_sigma1=oneHotEncode(temp[,"income"])
z_sigma1=temp[,"sex"]
wtheta=rep(0,nrow(thetasample))
for(i in 1:length(wtheta)){
  tt=matrix(thetasample[i,],d,2)
  # xz1=x_sigma[which(z_sigma==1),]
  # pred1=xz1%*%tt
  # py1z1=length(which((pred1[,1]-pred1[,2])>=0))/nrow(xz1)
  # xz0=x_sigma[which(z_sigma==0),]
  # pred0=xz0%*%tt
  # py1z0=length(which((pred0[,1]-pred0[,2])>=0))/nrow(xz0)
  wtheta[i]=calc_fairSqr(x_sigma1,y_sigma1,z_sigma1,tt)#abs(py1z1-py1z0)#calc_fair(x_sigma,y_sigma,z_sigma,tt)#abs(py1z1-py1z0)
  #abs(pnorm(-sum(tt*mu2)/sqrt(tt%*%Sigma2%*%tt))-pnorm(-sum(tt*mu1)/sqrt(tt%*%Sigma1%*%tt)))
}
wtheta_emp=rep(0,nrow(avg_theta))
for(i in 1:length(wtheta_emp)){
  tt=matrix(avg_theta[i,],d,2)
  wtheta_emp[i]=calc_fairSqr(x_sigma,y_sigma,z_sigma,tt)#abs(pnorm(-sum(tt*mu2)/sqrt(tt%*%Sigma2%*%tt))-pnorm(-sum(tt*mu1)/sqrt(tt%*%Sigma1%*%tt)))
}

library(ggplot2)
library("gridExtra")
library("patchwork")
p1 <- ggplot(out) + 
  geom_line(aes(x = iteration, y =mTrainLoss))+labs(x="Iteration",y="Mean Training Loss")
p2 <- ggplot(out) + 
  geom_line(aes(x = iteration, y =mTestLoss))+labs(x="Iteration",y="Mean Test Loss")
p3 <- ggplot(out) + 
  geom_line(aes(x = iteration, y =mTrainAcc))+labs(x="Iteration",y="Mean Training Accuracy")
p4 <- ggplot(out) + 
  geom_line(aes(x = iteration, y =mTestAcc))+labs(x="Iteration",y="Mean Test Accuracy")
p5 <- ggplot(out) + 
  geom_line(aes(x = iteration, y =mTrainUnfair))+labs(x="Iteration",y="Mean Training Unfairness")
p6 <- ggplot(out) + 
  geom_line(aes(x = iteration, y =mTestUnfair))+labs(x="Iteration",y="Mean Test Unfairness")
p1+p2+p3+p4+p5+p6+plot_layout(ncol = 2)
temp1=density(train_fair_mat[maxit,],from=0)
temp2=density(test_fair_mat[maxit,],from=0)
testci=c(quantile(test_fair_mat[maxit,],0.025),quantile(test_fair_mat[maxit,],0.975))
trainci=c(quantile(train_fair_mat[maxit,],0.025),quantile(train_fair_mat[maxit,],0.975))
tempwtheta=density(wtheta,from=0)
# out_dens=data.frame(trainUnfairness=temp1$x,
#                     trainUnfairnessDensity=temp1$y,
#                     testUnfairness=temp2$x,
#                     testUnfairnessDensity=temp2$y,
#                     wthetaUnfairness=tempwtheta$x,
#                     wthetaUnfairnessDensity=tempwtheta$y)
# p7=ggplot(out_dens)+
#   geom_line(aes(x=trainUnfairness,y=trainUnfairnessDensity))+
#   geom_vline(xintercept=trainci[1], linetype="dashed", color="blue")+
#   geom_vline(xintercept=trainci[2], linetype="dashed", color="blue")
# p8=ggplot(out_dens)+
#   geom_line(aes(x=testUnfairness,y=testUnfairnessDensity))+
#   geom_line(aes(x=wthetaUnfairness,y=wthetaUnfairnessDensity),linetype="dashed")+
#   geom_vline(xintercept=testci[1], linetype="dashed", color="blue")+
#   geom_vline(xintercept=testci[2], linetype="dashed", color="blue")
# p7+p8


fairness_dens=data.frame(Obs.Unfairness=density(wtheta_emp,from=0.002,to=0.35)$x,
                         ObsDensity=density(wtheta_emp,from=0.002,to=0.35)$y,
                         TheoDensity=density(wtheta,from=0.002,to=0.35)$y)
dt = melt(fairness_dens, id.vars="Obs.Unfairness")

# Everything on the same plot
g=ggplot(dt, aes(Obs.Unfairness,value, col=variable,linetype = variable)) + 
  geom_line(size=1)+theme(legend.position = "None")

g+scale_color_manual(labels = c("Observed", "Theoretical"),values=c("red", "blue"))+
  scale_linetype_manual(values=c("solid","dashed"), name="", labels=c("Observed", "Theoretical")) +
  #scale_linetype_manual(values = c("solid","dashed"))+
  theme_bw()+theme(legend.text=element_text(size=15))+
  geom_vline(xintercept=quantile(wtheta_emp,0.025), linetype="dotdash", color="red",size=0.8)+
  geom_vline(xintercept=quantile(wtheta_emp,0.975), linetype="dotdash", color="red",size=0.8)+
  geom_vline(xintercept=quantile(wtheta,0.025), linetype="dotdash", color="blue",size=0.8)+
  geom_vline(xintercept=quantile(wtheta,0.975), linetype="dotdash", color="blue",size=0.8)+
  labs(x=TeX("$\\phi_{DI}\\left((\\bar{\\theta}_n\\right)$"),y=TeX("$\\rho\\left(\\phi_{DI}\\left((\\bar{\\theta}_n\\right)\\right)$"),color = "")+
  theme(axis.text.x=element_text(size=17),axis.text.y=element_text(size=17))+
  theme(axis.title=element_text(size=19,face="bold"))


#TheoUnfairness=density(wtheta)$x,
# p9=ggplot(fairness_dens)+
#   geom_line(aes(x=Obs.Unfairness,y=ObsDensity),color="red")+
#   geom_vline(xintercept=quantile(wtheta_emp,0.025), linetype="dashed", color="red")+
#   geom_vline(xintercept=quantile(wtheta_emp,0.975), linetype="dashed", color="red")+
#   geom_vline(xintercept=quantile(wtheta,0.025), linetype="dashed", color="blue")+
#   geom_vline(xintercept=quantile(wtheta,0.975), linetype="dashed", color="blue")+
#   labs(x="Unfairness",y="Density of Unfairness")
# p9
plot(density(wtheta))
lines(density(wtheta_emp),col=2)

# thetasample=rmvnorm(sim,as.vector(thetastar),Sigmafinal/i)
# 
# w2_track=rep(0,maxit)
# wtheta_on_test=matrix(0,maxit,nrow(thetasample))
# for(i in 1:maxit){
#   thetasample=rmvnorm(sim,thetastar,Sigmafinal/i)
#   for(j in 1:nrow(thetasample)){
#     tt=matrix(thetasample[j,],d,2)
#     wtheta_on_test[i,j]=calc_fairSqr(x_test,y_test,z_test,tt)
#   }
#   #calc_fair(x_sigma1,y_sigma1,z_sigma1,tt)#abs(py1z1-py1z0)
# }
# for(i in 1:maxit){
#   w2_track[i]=wasserstein1d(test_fair_mat[i,],wtheta_on_test[i,])
# }
# wasserstein_dist=data.frame(Iteration=(1:maxit),Wasserstein=w2_track)
# pw <- ggplot(wasserstein_dist) +
#   geom_line(aes(x = Iteration, y =Wasserstein),size=1.5,col="dodgerblue2")+
#   ylab(TeX("$W_2\\left(\\phi_{DI}(\\bar{\\theta}_k,\\phi_{DI}(\\bar{\\theta}_\\infty\\right)$"))+
#   xlab(TeX("Iteration $(k)$"))+theme_bw()+theme(panel.grid=element_blank()) +
#   theme(axis.text.x=element_text(size=13),axis.text.y=element_text(size=13))+
#   theme(axis.title=element_text(size=15,face="bold"))
# pw
print(thetanbar)
print(thetastar)
print(sum(abs(thetanbar-thetastar)))
p1+p2+p3+p4+p5+p6+plot_layout(ncol = 2)



==> sqr_fair_dual_adult.R <==
library("pracma")
library("reshape2")
library("mvtnorm")
library("Rlab")
library("gtools")
library("latex2exp")
library("tidyverse") 
library("dplyr")
library("Amelia")
n_train=1000
n_test=2000
n_con=2000
n_sigmacalc=2000
n_tot=n_train+n_test
d=13
reg=0.000001
dataname="adult"
source("square_fair_dual_functions.R")
library("mvtnorm")
library("Rlab")
library("gtools")
source("logic_fair_dual_functions.R")
if(dataname=="adult"){
  adult=read.table("adult.data",header=F)
  ###############################################################
  adult_clean=clean_adult(adult)
  larger_class=as.numeric(names(table(adult_clean[,15]))[which.max(table(adult_clean[,15]))])
  class1=sample(which(adult_clean[,15]==1),table(adult_clean[,15])[as.character(-larger_class)])
  adult_bal=adult_clean[c(class1,which(adult_clean[,15]==-1)),]
}
################################################################
################## Data generation #############################

data_con=get_train_test(dataname,adult_bal,n_train=0,n_test=0,n_con)$con
x_con=data_con[,-which(colnames(data_con) %in% c("sex","income"))]
y_con=oneHotEncode(data_con[,"income"])
z_con=data_con[,"sex"]

#zc=z_train-mean(z_train)
#A=zc*x_train
#a=t(rep(1,n_train)%*%A)/n_train
####################################################################
fair_tol=0.00001
maxit=n_train
maxitsub=10
sim=1
train_loss_mat=train_acc_mat=train_fair_mat=matrix(0,maxit,sim)
test_loss_mat=test_acc_mat=test_fair_mat=matrix(0,maxit,sim)
last_theta=matrix(0,sim,2*d)
avg_theta=matrix(0,sim,2*d)
n_boot=n_con
#subset=sample(1:n_train,n_boot)
temp=get_train_test(dataname,adult_bal,n_train=0,n_test,n_con)$test
x_test=temp[,-which(colnames(temp) %in% c("sex","income"))]
y_test=oneHotEncode(temp[,"income"])
z_test=temp[,"sex"]

t1=proc.time()
for(i in 1:sim){
  
  temp=get_train_test(dataname,adult_bal,n_train,n_test=0,n_con)$train
  x_train=temp[,-which(colnames(temp) %in% c("sex","income"))]
  y_train=oneHotEncode(temp[,"income"])
  z_train=temp[,"sex"]
  
  
  
  if(i%%20==0){print(i)}
  zc=z_con-mean(z_con)
  A=zc*x_con
  a=t(rep(1,n_con)%*%A)/n_con
  set.seed(39089)
  theta=matrix(rnorm(d*2,0.2,1),d,2)#theta0#rbind(c(-0.13,0.05),c(0.06,-0.09))#matrix(0.2,d,2)#matrix(rnorm(d*2,0,0.5),d,2)
  set.seed(NULL)
  train_loss=train_acc=train_fair=rep(0,maxit)
  test_loss=test_acc=test_fair=rep(0,maxit)
  theta_track=thetanbar_track=grad_track=matrix(0,maxit,d*2)
  z=1*grad_lossSqr(x_train[1,],y_train[1,],theta,reg)#rnorm(d,0,1)
  dataseq=permute(1:maxit)
  thetanbar=0
  for(t in 1:maxit){
    etat=0.006*max(1,t/800)^(-0.501)
    minibatch=dataseq[t]
    #minibatch=sample(1:n_boot,m)
    x_mini=x_train[minibatch,]
    y_mini=y_train[minibatch,]
    # print(grad_lossSqr(x_mini,y_mini,theta))
    # print(theta)
    # print(z)
    theta=projectionSqr(-z,fair_tol,a)#subprobSqr(theta,z,maxitsub,fair_tol,a)
    z=z+etat*grad_lossSqr(x_mini,y_mini,theta,reg)
    grad_track[t,]=as.vector(grad_lossSqr(x_mini,y_mini,theta,reg))
    # print(grad_lossSqr(x_mini,y_mini,theta))
    # print(theta)
    # print(z)
    thetanbar=(thetanbar*(t-1)+theta)/t
    #temp=theta-etat*grad_lossSqr(x_mini,y_mini,theta)
    #theta=projection(temp,fair_tol,a)
    train_loss[t]=calclossSqr(x_train,y_train,thetanbar,reg)
    test_loss[t]=calclossSqr(x_test,y_test,thetanbar,reg)
    train_acc[t]=calc_accSqr(x_train,y_train,thetanbar)
    test_acc[t]=calc_accSqr(x_test,y_test,thetanbar)
    train_fair[t]=calc_fairSqr(x_train,y_train,z_train,thetanbar)
    test_fair[t]=calc_fairSqr(x_test,y_test,z_test,thetanbar)
    
    theta_track[t,]=as.vector(theta)
    thetanbar_track[t,]=as.vector(thetanbar)
  }
  last_theta[i,]=theta
  avg_theta[i,]=thetanbar
  train_loss_mat[,i]=train_loss
  test_loss_mat[,i]=test_loss
  train_acc_mat[,i]=train_acc
  test_acc_mat[,i]=train_acc
  train_fair_mat[,i]=train_fair
  test_fair_mat[,i]=test_fair
}
print(proc.time()-t1)
out=data.frame(iteration=1:maxit,
               mTrainLoss=rowMeans(train_loss_mat),
               mTestLoss=rowMeans(test_loss_mat),
               mTrainAcc=rowMeans(train_acc_mat),
               mTestAcc=rowMeans(test_acc_mat),
               mTrainUnfair=rowMeans(train_fair_mat),
               mTestUnfair=rowMeans(test_fair_mat))
aprime=rbind(a,-a)
PA=diag(d*2)-(aprime)%*%pinv(t(aprime)%*%(aprime))%*%t(aprime)
temp=get_train_test(dataname,adult_bal,n_train=0,n_test,n_con)$test
x_sigma=temp[,-which(colnames(temp) %in% c("sex","income"))]
y_sigma=oneHotEncode(temp[,"income"])
z_sigma=temp[,"sex"]
Sigma=0
mu=0
for(i in 1:nrow(x_sigma)){
  temp=as.vector(grad_lossSqr(x_sigma[i,],y_sigma[i,],thetastar,reg))
  Sigma=Sigma+temp%*%t(temp)
  mu=mu+temp
}
mu=mu/n_sigmacalc
Sigma=Sigma/nrow(x_sigma)
Sigma=Sigma#-mu%*%t(mu)
hessfthetastar=0
for(h in 1:n_sigmacalc){
  hessfthetastar=hessfthetastar+hess_lossSqr(x_sigma[h,],y_sigma[h,],thetastar,reg)
}
hessfthetastar=hessfthetastar/n_sigmacalc
pahesspa=PA%*%pinv(hessfthetastar)%*%PA
Sigmafinal=pahesspa%*%Sigma%*%pahesspa
thetasample=rmvnorm(100,as.vector(thetastar),Sigmafinal/maxit)
temp=get_train_test(dataname,adult_bal,n_train=0,n_test=4000,n_con)$test
x_sigma1=temp[,-which(colnames(temp) %in% c("sex","income"))]
y_sigma1=oneHotEncode(temp[,"income"])
z_sigma1=temp[,"sex"]
wtheta=rep(0,nrow(thetasample))
for(i in 1:length(wtheta)){
  tt=matrix(thetasample[i,],d,2)
  # xz1=x_sigma[which(z_sigma==1),]
  # pred1=xz1%*%tt
  # py1z1=length(which((pred1[,1]-pred1[,2])>=0))/nrow(xz1)
  # xz0=x_sigma[which(z_sigma==0),]
  # pred0=xz0%*%tt
  # py1z0=length(which((pred0[,1]-pred0[,2])>=0))/nrow(xz0)
  wtheta[i]=calc_fairSqr(x_sigma1,y_sigma1,z_sigma1,tt)#abs(py1z1-py1z0)#calc_fair(x_sigma,y_sigma,z_sigma,tt)#abs(py1z1-py1z0)
  #abs(pnorm(-sum(tt*mu2)/sqrt(tt%*%Sigma2%*%tt))-pnorm(-sum(tt*mu1)/sqrt(tt%*%Sigma1%*%tt)))
}
wtheta_emp=rep(0,nrow(avg_theta))
for(i in 1:length(wtheta_emp)){
  tt=matrix(avg_theta[i,],d,2)
  wtheta_emp[i]=calc_fairSqr(x_sigma,y_sigma,z_sigma,tt)#abs(pnorm(-sum(tt*mu2)/sqrt(tt%*%Sigma2%*%tt))-pnorm(-sum(tt*mu1)/sqrt(tt%*%Sigma1%*%tt)))
}

library(ggplot2)
library("gridExtra")
library("patchwork")
p1 <- ggplot(out) + 
  geom_line(aes(x = iteration, y =mTrainLoss))+labs(x="Iteration",y="Mean Training Loss")
p2 <- ggplot(out) + 
  geom_line(aes(x = iteration, y =mTestLoss))+labs(x="Iteration",y="Mean Test Loss")
p3 <- ggplot(out) + 
  geom_line(aes(x = iteration, y =mTrainAcc))+labs(x="Iteration",y="Mean Training Accuracy")
p4 <- ggplot(out) + 
  geom_line(aes(x = iteration, y =mTestAcc))+labs(x="Iteration",y="Mean Test Accuracy")
p5 <- ggplot(out) + 
  geom_line(aes(x = iteration, y =mTrainUnfair))+labs(x="Iteration",y="Mean Training Unfairness")
p6 <- ggplot(out) + 
  geom_line(aes(x = iteration, y =mTestUnfair))+labs(x="Iteration",y="Mean Test Unfairness")
p1+p2+p3+p4+p5+p6+plot_layout(ncol = 2)
temp1=density(train_fair_mat[maxit,],from=0)
temp2=density(test_fair_mat[maxit,],from=0)
testci=c(quantile(test_fair_mat[maxit,],0.025),quantile(test_fair_mat[maxit,],0.975))
trainci=c(quantile(train_fair_mat[maxit,],0.025),quantile(train_fair_mat[maxit,],0.975))
tempwtheta=density(wtheta,from=0)
# out_dens=data.frame(trainUnfairness=temp1$x,
#                     trainUnfairnessDensity=temp1$y,
#                     testUnfairness=temp2$x,
#                     testUnfairnessDensity=temp2$y,
#                     wthetaUnfairness=tempwtheta$x,
#                     wthetaUnfairnessDensity=tempwtheta$y)
# p7=ggplot(out_dens)+
#   geom_line(aes(x=trainUnfairness,y=trainUnfairnessDensity))+
#   geom_vline(xintercept=trainci[1], linetype="dashed", color="blue")+
#   geom_vline(xintercept=trainci[2], linetype="dashed", color="blue")
# p8=ggplot(out_dens)+
#   geom_line(aes(x=testUnfairness,y=testUnfairnessDensity))+
#   geom_line(aes(x=wthetaUnfairness,y=wthetaUnfairnessDensity),linetype="dashed")+
#   geom_vline(xintercept=testci[1], linetype="dashed", color="blue")+
#   geom_vline(xintercept=testci[2], linetype="dashed", color="blue")
# p7+p8


fairness_dens=data.frame(Obs.Unfairness=density(wtheta_emp,from=0.002,to=0.35)$x,
                         ObsDensity=density(wtheta_emp,from=0.002,to=0.35)$y,
                         TheoDensity=density(wtheta,from=0.002,to=0.35)$y)
dt = melt(fairness_dens, id.vars="Obs.Unfairness")

# Everything on the same plot
g=ggplot(dt, aes(Obs.Unfairness,value, col=variable,linetype = variable)) + 
  geom_line(size=1)+theme(legend.position = "None")

g+scale_color_manual(labels = c("Observed", "Theoretical"),values=c("red", "blue"))+
  scale_linetype_manual(values=c("solid","dashed"), name="", labels=c("Observed", "Theoretical")) +
  #scale_linetype_manual(values = c("solid","dashed"))+
  theme_bw()+theme(legend.text=element_text(size=15))+
  geom_vline(xintercept=quantile(wtheta_emp,0.025), linetype="dotdash", color="red",size=0.8)+
  geom_vline(xintercept=quantile(wtheta_emp,0.975), linetype="dotdash", color="red",size=0.8)+
  geom_vline(xintercept=quantile(wtheta,0.025), linetype="dotdash", color="blue",size=0.8)+
  geom_vline(xintercept=quantile(wtheta,0.975), linetype="dotdash", color="blue",size=0.8)+
  labs(x=TeX("$\\phi_{DI}\\left((\\bar{\\theta}_n\\right)$"),y=TeX("$\\rho\\left(\\phi_{DI}\\left((\\bar{\\theta}_n\\right)\\right)$"),color = "")+
  theme(axis.text.x=element_text(size=17),axis.text.y=element_text(size=17))+
  theme(axis.title=element_text(size=19,face="bold"))


#TheoUnfairness=density(wtheta)$x,
# p9=ggplot(fairness_dens)+
#   geom_line(aes(x=Obs.Unfairness,y=ObsDensity),color="red")+
#   geom_vline(xintercept=quantile(wtheta_emp,0.025), linetype="dashed", color="red")+
#   geom_vline(xintercept=quantile(wtheta_emp,0.975), linetype="dashed", color="red")+
#   geom_vline(xintercept=quantile(wtheta,0.025), linetype="dashed", color="blue")+
#   geom_vline(xintercept=quantile(wtheta,0.975), linetype="dashed", color="blue")+
#   labs(x="Unfairness",y="Density of Unfairness")
# p9
plot(density(wtheta))
lines(density(wtheta_emp),col=2)

# thetasample=rmvnorm(sim,as.vector(thetastar),Sigmafinal/i)
# 
# w2_track=rep(0,maxit)
# wtheta_on_test=matrix(0,maxit,nrow(thetasample))
# for(i in 1:maxit){
#   thetasample=rmvnorm(sim,thetastar,Sigmafinal/i)
#   for(j in 1:nrow(thetasample)){
#     tt=matrix(thetasample[j,],d,2)
#     wtheta_on_test[i,j]=calc_fairSqr(x_test,y_test,z_test,tt)
#   }
#   #calc_fair(x_sigma1,y_sigma1,z_sigma1,tt)#abs(py1z1-py1z0)
# }
# for(i in 1:maxit){
#   w2_track[i]=wasserstein1d(test_fair_mat[i,],wtheta_on_test[i,])
# }
# wasserstein_dist=data.frame(Iteration=(1:maxit),Wasserstein=w2_track)
# pw <- ggplot(wasserstein_dist) +
#   geom_line(aes(x = Iteration, y =Wasserstein),size=1.5,col="dodgerblue2")+
#   ylab(TeX("$W_2\\left(\\phi_{DI}(\\bar{\\theta}_k,\\phi_{DI}(\\bar{\\theta}_\\infty\\right)$"))+
#   xlab(TeX("Iteration $(k)$"))+theme_bw()+theme(panel.grid=element_blank()) +
#   theme(axis.text.x=element_text(size=13),axis.text.y=element_text(size=13))+
#   theme(axis.title=element_text(size=15,face="bold"))
# pw
print(thetanbar)
print(thetastar)
print(sum(abs(thetanbar-thetastar)))
p1+p2+p3+p4+p5+p6+plot_layout(ncol = 2)


